Certifiably Robust Policies for Uncertain Parametric Environments

We present a data-driven approach for producing policies that are provably robust across unknown stochastic environments. Existing approaches can learn models of a single environment as an interval Markov decision processes (IMDP) and produce a robust policy with a probably approximately correct (PAC) guarantee on its performance. However these are unable to reason about the impact of environmental parameters underlying the uncertainty. We propose a framework based on parametric Markov decision processes (MDPs) with unknown distributions over parameters. We learn and analyse IMDPs for a set of unknown sample environments induced by parameters. The key challenge is then to produce meaningful performance guarantees that combine the two layers of uncertainty: (1) multiple environments induced by parameters with an unknown distribution; (2) unknown induced environments which are approximated by IMDPs. We present a novel approach based on scenario optimisation that yields a single PAC guarantee quantifying the risk level for which a specified performance level can be assured in unseen environments, plus a means to trade-off risk and performance. We implement and evaluate our framework using multiple robust policy generation methods on a range of benchmarks. We show that our approach produces tight bounds on a policy's performance with high confidence.

==> Figures/experiments/distributions/distr_plotting.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 34,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 700x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "from scipy.stats import beta\n",
    "import time\n",
    "\n",
    "# Parameters for the beta distributions\n",
    "alpha1, beta1 = 5, 2\n",
    "alpha2, beta2 = 10, 2\n",
    "\n",
    "# Generate x values\n",
    "x = np.linspace(0, 1, 100)\n",
    "\n",
    "# Calculate probability density functions for the beta distributions\n",
    "pdf1 = beta.pdf(x, alpha1, beta1)\n",
    "pdf2 = beta.pdf(x, alpha2, beta2)\n",
    "\n",
    "# Set figure size to 2:1 aspect ratio\n",
    "plt.figure(figsize=(7, 3))\n",
    "\n",
    "# Plot the beta distributions\n",
    "plt.plot(x, pdf1, color='blue', label=r'$\\theta(1) \\sim$Beta(5,2)', alpha=0.4)\n",
    "plt.fill_between(x, pdf1, color='lightblue', alpha=0.4)\n",
    "\n",
    "# plt.plot(x, pdf2, color='lightcoral', label=r'$\\theta(2) \\sim$Beta(5,2)', alpha=0.8)\n",
    "# plt.fill_between(x, pdf2, color='lightcoral', alpha=0.4)\n",
    "\n",
    "plt.grid(True, color=\"lightgray\", linestyle=\"--\", linewidth=0.4)\n",
    "# Add labels and legend\n",
    "plt.xlabel(r'$\\theta[i]$')\n",
    "plt.ylabel('Probability Density')\n",
    "#plt.title('Beta Distributions for Parameters')\n",
    "#plt.legend(loc=1)\n",
    "\n",
    "\n",
    "# Show plot\n",
    "# plt.show()\n",
    "plt.savefig(\"distr_{}.pdf\".format(time.time_ns()), format=\"pdf\", bbox_inches=\"tight\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 700x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "# Parameters for the uniform distributions\n",
    "low1, high1 = 0.75, 0.95\n",
    "low2, high2 = 0.65, 0.85\n",
    "\n",
    "# Generate x values\n",
    "x = np.linspace(0, 1, 100)\n",
    "\n",
    "# Create uniform distributions\n",
    "uniform1 = np.where((x >= low1) & (x <= high1), 1 / (high1 - low1), 0)\n",
    "uniform2 = np.where((x >= low2) & (x <= high2), 1 / (high2 - low2), 0)\n",
    "\n",
    "# Set figure size to 2:1 aspect ratio\n",
    "plt.figure(figsize=(7, 3))\n",
    "\n",
    "# Plot the uniform distributions\n",
    "plt.plot(x, uniform1, color='blue', label='Uniform(0.2, 0.8)', alpha=0.4)\n",
    "plt.fill_between(x, uniform1, color='lightblue', alpha=0.4)\n",
    "\n",
    "plt.plot(x, uniform2, color='lightcoral', label='Uniform(0.4, 0.9)', alpha=0.8)\n",
    "plt.fill_between(x, uniform2, color='lightcoral', alpha=0.4)\n",
    "\n",
    "# Add labels and legend\n",
    "plt.xlabel(r'$\\theta[i]$')\n",
    "plt.ylabel('Probability Density')\n",
    "plt.grid(True, color=\"lightgray\", linestyle=\"--\", linewidth=0.4)\n",
    "#plt.title('Two Uniform Distributions')\n",
    "#plt.legend()\n",
    "\n",
    "# Show plot\n",
    "plt.savefig(\"distr_{}.pdf\".format(time.time_ns()), format=\"pdf\", bbox_inches=\"tight\")\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "base",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.9"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

